A New Lower Bound for the Diagonal Poset Ramsey Numbers

Given two finite posets $\mathcal P$ and $\mathcal Q$, their Ramsey number, denoted by $R(\mathcal P,\mathcal Q)$, is defined to be the smallest integer $N$ such that any blue/red colouring of the vertices of the hypercube $Q_N$ has either a blue induced copy of $\mathcal P$, or a red induced copy of $\mathcal Q$. Axenovich and Walzer showed that, for fixed $\mathcal P$, $R(\mathcal P, Q_n)$ grows linearly with $n$. However, for the diagonal question, we do not even come close to knowing the order of growth of $R(Q_n,Q_n)$. The current upper bound is $R(Q_n,Q_n)\leq n^2-(1-o(1))n\log n$, due to Axenovich and Winter. What about lower bounds? It is trivial to see that $2n\leq R(Q_n,Q_n)$, but surprisingly, even an incremental improvement required significant work. Recently, an elegant probabilistic argument of Winter gave that, for large enough $n$, $R(Q_n,Q_n)\geq 2.02n$. In this paper we show that $R(Q_n,Q_n)\geq 2.7n+k$, where $k$ is a constant. Our current techniques might in principle show that in fact, for every $\epsilon>0$, for large enough $n$, $R(Q_n,Q_n)\geq (3-\epsilon)n$. Our methods exploit careful modifications of layered-colourings, for a large number of layers. These modifications are stronger than previous arguments as they are more constructive, rather than purely probabilistic.

==> optimisation.py <==
from scipy.optimize import minimize
from math import log
import numpy as np
from collections import namedtuple

############################
# Overview
############################

# This code sets up constraints and runs the scipy optimiser to find the optimal c value for a given number of layers
# Each layer has two parameters: the c value and the h value, there are coefficients which get multiplied by n in the paper
# The calculations for higher layers depend on the previous layers, so these parameters all interact
# We also only optimise for the lower half of levels/layers, because the upper half can be done by taking complements

############################
# Basic setup
############################

# Small epsilon to approximate strict inequality
epsilon = 1e-6

# We estimate (Cn choose dn) as something to the power of n
# We use the formula (Cn choose dn) ≈ (C^c / (d^d * (C-d)^(C-d)))^n
# Log everything to avoid floating point precision issues
def choose_base_log(C,d):
	if d <= 0 or d >= C:
		return 0
	return (C * log(C)) - (d * log(d)) - ((C-d) * log(C-d))

############################
# Layer data
############################

# Assumptions:
# 1. Each group of layer constants just holds info about the n bottom levels, any extra levels from the c part has to come while optimising
# 2. Evenly distribute n climbs, maybe it is better to also optimise over how much we climb in each layer

# For each layer we need to store which levels are covered by the layer:
# bottom = bottom level of the layer as frac of n, doesn't include contributions from c
# top = top level of layer as frac of n, doesn't include contributions from c
# red_level = what frac of n have we already climbed in previous layers for red at the bottom
# red_climb = what frac of n are we allowed to climb in the red part for this layer
# blue_level = what frac of n have we already climbed in previous layers for blue at the top
# blue_climb = what frac of n are we allowed to climb in the blue part for this layer
Layer = namedtuple("Layer", ["index", "bottom", "top", "red_level", "red_climb", "blue_level", "blue_climb", "num_layers"])

def make_layers(num_layers):
	denom = num_layers * 2 + 1
	layers = []
	for i in range(num_layers):				# loops from bottom of poset to middle
		layers.append(Layer(
			i,								# index
			(1+2*i)/denom, 					# bottom
			(3+2*i)/denom,					# top
			i/denom,						# red_level
			1/denom,						# red_climb
			(2 + i) / denom,				# blue_level
			1/denom,						# blue_climb
			num_layers
		))
	return layers

# Note: top = bottom + red_climb + blue_climb
#           = red_level + blue_level + red_climb
#       bottom = red_level + blue_level - blue_climb

############################
# Quantities
############################

# Here we set up functions which calculate the various quantities we care about
# based on the variables we are optimising over (c and ht) and the layer data

# Define N
def var_N(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]

	return 2 + 2 * sum(c)

# Define s
def var_s(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]

	return layer.bottom + sum(c[:layer.index]) + layer.red_climb

# Define t
def var_t(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]

	return var_s(vars, layer) + c[layer.index] + ht[layer.index]

# Calculate K_s
def Ks_log(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]

	return choose_base_log(1 - layer.red_level, layer.red_climb)

# Calculate K_t
def Kt_log(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]

	return choose_base_log(layer.blue_level, layer.blue_climb) + choose_base_log(var_N(vars, layer) - layer.top - sum(c[:layer.index+1]) + layer.blue_level - 1, ht[layer.index])

# Calculate t-neighbourhood of an s-set
def Nt_log(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]

	return choose_base_log(var_N(vars, layer)-var_s(vars, layer),var_t(vars, layer)-var_s(vars, layer))

# Calculate how many sets in K_s have union of size at most t with a specified set.
def Nsect_log(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]

	val = ht[layer.index] + c[layer.index]
	return choose_base_log(layer.red_climb, val) + choose_base_log(1 - layer.red_level - layer.red_climb, val)


############################
# Constraints
############################

# We need level t to be inside the layer, so t ≤ top → top - t ≥ 0
# This constraint should be covered by the Nsect_max_constraint, so
# we don't include it in the optimisation, but we can check it afterwards
def t_lessThan_Top_constraint(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]
	return layer.top + sum(c[:layer.index + 1]) - var_t(vars, layer) - epsilon

# I-Constraint: This comes from finding a large subset of K_s(P,X) with on large intersections
# ht+c ≤ RC - RC^2/(1-RL) → RC - RC^2/(1-RL) - (ht+c) ≥ 0
def Nsect_max_constraint(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]
	return layer.red_climb - (layer.red_climb ** 2) / (1 - layer.red_level) - (ht[layer.index] + c[layer.index]) - epsilon

# p-constraint: This combines the constaints that 1 ≤ pt * Kt and pt * Nt ≤ 1, which is equivalent to Kt/Nt ≥ 1 → Kt - Nt ≥ 0
def room_for_pt_constraint(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]
	return Kt_log(vars, layer) - Nt_log(vars, layer) - epsilon

# Constraint: 1 ≤ K' → K' - 1 ≥ 0
# This constraint should be covered by the Nsect_max_constraint, so
# we don't include it in the optimisation, but we can check it afterwards
def K_bad_subfamily_constraint(vars, layer: Layer):
	c = vars[:layer.num_layers]
	ht = vars[layer.num_layers:]
	return (Ks_log(vars, layer) - Nsect_log(vars, layer)) - epsilon  # Must be >= 0

# Some extra constraints which I conjecture are good based on optimal values seen before
# We do not need to check that these hold, but hopefully they help the optimiser

# The c's should be increasing
def c_increasing_constraint(vars, i, num_layers):
	c = vars[:num_layers]
	return c[i+1] - c[i]

# ht should be decreasing apparently
def ht_decreasing_constraint(vars, i, num_layers):
	ht = vars[num_layers:]
	return ht[i] - ht[i+1]

############################
# Calcs
############################

# Objective function: maximize c (equivalent to minimizing -c)
def objective(vars, num_layers):
	c = vars[:num_layers]

	return -sum(c)  # Negate since we minimize in scipy

def optimiseForNLayers(num_layers):
	# print("Optimising for Layers: ", num_layers)
	layers = make_layers(num_layers)

	# Initial guess
	starting_point = [0.001] * num_layers # c1, c2, ...
	starting_point += [0.0001] * num_layers # ht

	# Bounds
	bounds = [(0, 2)] * num_layers # c1, c2, ...
	bounds += [(0, 1)] * num_layers # ht

	# Constraints
	constraints = [{'type': 'ineq', 'fun': room_for_pt_constraint, 'args': (layer,)} for layer in layers]
	constraints += [{'type': 'ineq', 'fun': Nsect_max_constraint, 'args': (layer,)} for layer in layers]
	constraints += [{'type': 'ineq', 'fun': c_increasing_constraint, 'args': (i,num_layers,)} for i in range(num_layers - 1)]
	constraints += [{'type': 'ineq', 'fun': ht_decreasing_constraint, 'args': (i,num_layers,)} for i in range(num_layers - 1)]

	guess = starting_point
	best = 0
	best_vars = None

	for _ in range(3): # Run the optimiser multiple times, in case it fails some of the constraints
		result = minimize(
			objective, 
			guess,
			args=(num_layers,),
			bounds=bounds,
			constraints=constraints,
			method="trust-constr", 
			hess=lambda x, _: np.zeros((len(x), len(x))),
			tol=1e-9
		)

		# Negate back to get maximum c, double for reflection across middle layer using complements
		max_c = -result.fun * 2  #
		optimal_vars = result.x	

		# Make sure the values we got from the optimiser actually satisfy the constraints
		test = True
		debug = True
		for i in range(num_layers):
			layer = layers[i]
			
			good = (room_for_pt_constraint(optimal_vars, layer) > 0)
			test = test and good
			if not good and debug:
				print("Layer ", i, ": ", "room_for_pt_constraint: ", room_for_pt_constraint(optimal_vars, layer))
			
			good = (K_bad_subfamily_constraint(optimal_vars, layer) > -epsilon)
			test = test and good
			if not good and debug:
				print("Layer ", i, ": ", "K_bad_subfamily: ", K_bad_subfamily_constraint(optimal_vars, layer))
			
			good = (Nsect_max_constraint(optimal_vars, layer) > 0)
			test = test and good
			if not good and debug:
				print("Layer ", i, ": ", "Nsect_max: ", Nsect_max_constraint(optimal_vars, layer))
			
			good = (t_lessThan_Top_constraint(optimal_vars, layer) > -epsilon)
			test = test and good
			if not good and debug:
				print("Layer ", i, ": ", "t_lessThan_Top_constraint: ", t_lessThan_Top_constraint(optimal_vars, layer))

		if test:
			if debug:
				print("All constraints good")
				print(max_c)
				print(optimal_vars)
			if max_c > best:
				best = max_c
				best_vars = optimal_vars
		else:
			if debug:
				print("Some constraints off")
		
		guess = optimal_vars # Start the next run of the optimiser from the previous result
	
	return best, best_vars

best, best_vars = optimiseForNLayers(150)

print("#############################################")
print("Best: ", best)
print("Best vars: ", best_vars)
